Comparing analytic and data-driven approaches to parameter identifiability: A power systems case study

Parameter identifiability refers to the capability of accurately inferring the parameter values of a model from its observations (data). Traditional analysis methods exploit analytical properties of the closed form model, in particular sensitivity analysis, to quantify the response of the model predictions to variations in parameters. Techniques developed to analyze data, specifically manifold learning methods, have the potential to complement, and even extend the scope of the traditional analytical approaches. We report on a study comparing and contrasting analytical and data-driven approaches to quantify parameter identifiability and, importantly, perform parameter reduction tasks. We use the infinite bus synchronous generator model, a well-understood model from the power systems domain, as our benchmark problem. Our traditional analysis methods use the Fisher Information Matrix to quantify parameter identifiability analysis, and the Manifold Boundary Approximation Method to perform parameter reduction. We compare these results to those arrived at through data-driven manifold learning schemes: Output - Diffusion Maps and Geometric Harmonics. For our test case, we find that the two suites of tools (analytical when a model is explicitly available, as well as data-driven when the model is lacking and only measurement data are available) give (correct) comparable results; these results are also in agreement with traditional analysis based on singular perturbation theory. We then discuss the prospects of using data-driven methods for such model analysis.

==> Figures_journal/InformationSpectrumExample/InformationSpectrumExample.jl <==
import Pkg
Pkg.activate("Plots"; shared = true)
using LinearAlgebra
using LaTeXStrings

using CairoMakie
CairoMakie.activate!()

# using GLMakie
# GLMakie.activate!()

j = randn(100, 16);
u,s,v = svd(j)
s = exp10.(s .- 10) # Make it sloppy


# Figure dimensions in inches
ϕ = 0.5*(sqrt(5) - 1) # An appealing ratio
# Typographic units: 1 pt = 1/72 of an inch
scale = 4 # Visual scale for screen
w = scale * round(Int, (3 + 3/8)*72) # Singule column of revtex
h = round(Int, w * ϕ) # An appealing ratio
dpi = 300

function plot_information_spectrum(s, v)
    f = Figure(size=(w, h))
    gl = GridLayout()
    ax1 = Axis(f[1,1],
               yscale = Makie.log10,
               yticks = (exp10.([-4, -2, 0, 2, 4]),
                         [L"10^{-4}",
                          L"10^{-2}",
                          L"10^{0}",
                          L"10^2",
                          L"10^4"]),
               )
    for si ∈  s      
        lines!(ax1, [0.15, 0.85], [si, si], color = "black", linewidth = 3)
    end    
    xlims!(ax1, 0..1)
    ylims!(ax1, 0.2*minimum(s), 5*maximum(s))
    hidexdecorations!(ax1)
    ax2 = Axis(f[1,2][1,1],
               aspect = 1,
               xticks = 1:length(s),
               yticks = 1:length(s),
               xticklabelsvisible = false,
               yticklabelsvisible = false,
               xlabel = L"stiff $\leftarrow$ Eigenmodes $\rightarrow$ sloppy",
               ylabel = "Parameters"
               )
    heatmap!(v.^2)
    Colorbar(f[1,2][1,2], limits = (0, 1), ticks = [0, 0.25, 0.5, 0.75, 1.0])
    colsize!(f.layout, 1, Fixed(round(Int, w*0.1)))    
    colsize!(f.layout, 2, Fixed(round(Int, w*0.7)))    
    f
end    
f = with_theme(()->plot_information_spectrum(s,v), merge(theme_latexfonts(), Theme(fontsize = scale*8)))
save("InformationSpectrumexample.png", f, px_per_unit = dpi*(3 + 3/8)/w)


==> Figures_journal/SG06_FIM/SG06_FIM.jl <==
import Pkg
Pkg.activate("Plots"; shared = true)
using LinearAlgebra
using LaTeXStrings
import DelimitedFiles: readdlm

using CairoMakie
CairoMakie.activate!()

# using GLMakie
# GLMakie.activate!()

j = readdlm("SG06_jacobian.txt")
u,s,v = svd(j)

# Figure dimensions in inches
ϕ = 0.5*(sqrt(5) - 1) # An appealing ratio
# Typographic units: 1 pt = 1/72 of an inch
scale = 4 # Visual scale for screen
dpi = 300 
w = scale * round(Int, (3 + 3/8)*72) # Singule column of revtex
h = round(Int, w * ϕ) # An appealing ratio
dpi = 300

function plot_information_spectrum(s, v)
    f = Figure(size=(w, h))
    gl = GridLayout()
    ax1 = Axis(f[1,1],
               yscale = Makie.log10,
               yticks = (exp10.([-8, -5, -2, 1]),
                         [L"10^{-8}",
                          L"10^{-5}",
                          L"10^{-2}",
                          L"10^1",
                          ])
               )
    for si ∈  s      
        lines!(ax1, [0.15, 0.85], [si^2, si^2], color = "black", linewidth = 3)
    end    
    xlims!(ax1, 0..1)
    ylims!(ax1, 2.4207086839812423e-10, 700.9710575274788) # Same limits as for 11 parameters
    hidexdecorations!(ax1)
    ax2 = Axis(f[1,2][1,1],
               aspect = 1,
               xticks = 1:length(s),
               yticks = (reverse(1:length(s)), [L"\delta x_2", L"\delta x_3", L"\delta x_4", L"x''_d", L"\delta T_d", L"\delta T_q"]),
               xticklabelsvisible = false,
               xlabel = L"stiff $\leftarrow$ Eigenmodes $\rightarrow$ sloppy"
               )
    heatmap!(1:length(s), reverse(1:length(s)), v'.^2)
    Colorbar(f[1,2][1,2], limits = (0, 1), ticks = [0, 0.25, 0.5, 0.75, 1.0])
    colsize!(f.layout, 1, Fixed(round(Int, w*0.1)))    
    colsize!(f.layout, 2, Fixed(round(Int, w*0.7)))
    colgap!(f.layout, 0)
    f
end    
f = with_theme(()->plot_information_spectrum(s,v), merge(theme_latexfonts(), Theme(fontsize = scale*8)))
save("SG06_FIM.png", f, px_per_unit = dpi*(3 + 3/8)/w)


==> Figures_journal/SG06_trajectory/SG06_trajectory.jl <==
import Pkg
Pkg.activate("Plots"; shared = true)
using LinearAlgebra
using LaTeXStrings
import DelimitedFiles: readdlm

using CairoMakie
CairoMakie.activate!()

# using GLMakie
# GLMakie.activate!()

data = readdlm(joinpath("..", "SG11_trajectory", "SG11_trajectory.txt"))
data_red = readdlm("SG06_trajectory.txt")


# Figure dimensions in inches
ϕ = 0.5*(sqrt(5) - 1) # An appealing ratio
# Typographic units: 1 pt = 1/72 of an inch
scale = 4 # Visual scale for screen
dpi = 300 
w = scale * round(Int, (3 + 3/8)*72) # Singule column of revtex
h = round(Int, w * ϕ) # An appealing ratio
dpi = 300

f = with_theme(merge(theme_latexfonts(), Theme(fontsize = scale*8))) do
    f = Figure(size=(w, h))
    ax = Axis(f[1,1], xlabel = L"t")
    delta = lines!(ax, data[:,1], data[:,2], label = L"\delta", linewidth = 4)
    omega = lines!(ax, data[:,1], data[:,3], label = L"\omega", linewidth = 4)
    e1q = lines!(ax, data[:,1], data[:,4], label = L"e'_q", linewidth = 4)
    e1d = lines!(ax, data[:,1], data[:,5], label = L"e'_d", linewidth = 4)
    e2q = lines!(ax, data[:,1], data[:,6], label = L"e''_q", linewidth = 4)
    e2d = lines!(ax, data[:,1], data[:,7], label = L"e''_d", linewidth = 4)
    xlims!(ax, low = 0, high = 6)
    axislegend(ax)
    lines!(ax, data_red[:,1], data_red[:,2], label = L"\delta", linewidth = 2, linestyle = :dash, color = delta.color)
    lines!(ax, data_red[:,1], data_red[:,3], label = L"\omega", linewidth = 2, linestyle = :dash, color = omega.color)
    lines!(ax, data_red[:,1], data_red[:,4], label = L"e'_q", linewidth = 2, linestyle = :dash, color = e1q.color)
    lines!(ax, data_red[:,1], data_red[:,5], label = L"e'_d", linewidth = 2, linestyle = :dash, color = e1d.color)
    lines!(ax, data_red[:,1], data_red[:,6], label = L"e''_q", linewidth = 2, linestyle = :dash, color = e2q.color)
    lines!(ax, data_red[:,1], data_red[:,7], label = L"e''_d", linewidth = 2, linestyle = :dash, color = e2d.color)
    f
end

save("SG06_trajectory.png", f, px_per_unit = dpi*(3 + 3/8)/w)


==> Figures_journal/SG09_geodesic/SG09_geodesic.jl <==
import Pkg
Pkg.activate("Plots"; shared = true)
using LinearAlgebra
using LaTeXStrings
import DelimitedFiles: readdlm

using CairoMakie
CairoMakie.activate!()

# using GLMakie
# GLMakie.activate!()

data = readdlm("geo09.txt")

# Figure dimensions in inches
ϕ = 0.5*(sqrt(5) - 1) # An appealing ratio
# Typographic units: 1 pt = 1/72 of an inch
scale = 4 # Visual scale for screen
dpi = 300 
w = scale * round(Int, (3 + 3/8)*72) # Singule column of revtex
h = round(Int, w * ϕ) # An appealing ratio
dpi = 300

f = with_theme(merge(theme_latexfonts(), Theme(fontsize = scale*8))) do
    f = Figure(size=(w, h))
    ax = Axis(f[1,1], xlabel = L"\tau")
    dx1 = lines!(ax, data[:,2], data[:,3], label = L"\delta x_1", linewidth = 4)
    dx2 = lines!(ax, data[:,2], data[:,4], label = L"\delta x_2", linewidth = 4)
    dx3 = lines!(ax, data[:,2], data[:,5], label = L"\delta x_3", linewidth = 4)
    dx4 = lines!(ax, data[:,2], data[:,6], label = L"\delta x_4", linewidth = 4)
    x2d = lines!(ax, data[:,2], data[:,7], label = L"x''_d", linewidth = 4)
    dTd = lines!(ax, data[:,2], data[:,8], label = L"\delta T_d", linewidth = 4)
    dTq = lines!(ax, data[:,2], data[:,9], label = L"\delta T_q", linewidth = 4)
    Td0 = lines!(ax, data[:,2], data[:,10], label = L"T''_{d0}", linewidth = 4, linestyle = :dash)
    Td0 = lines!(ax, data[:,2], data[:,11], label = L"T''_{q0}", linewidth = 4, linestyle = :dash)
    # xlims!(ax, low = 0, high = 6)
    # f[1,2] = Legend(f, ax, framevisible = false)
    axislegend(ax, position = :lb, nbanks = 2, patchsize = (40, 20))
    f
end

save("SG09_geodesic.png", f, px_per_unit = dpi*(3 + 3/8)/w)


==> Figures_journal/SG11_FIM/SG11_FIM.jl <==
import Pkg
Pkg.activate("Plots"; shared = true)
using LinearAlgebra
using LaTeXStrings
import DelimitedFiles: readdlm

using CairoMakie
CairoMakie.activate!()

# using GLMakie
# GLMakie.activate!()

j = readdlm("SG11_jacobian.txt")
u,s,v = svd(j)

# Figure dimensions in inches
ϕ = 0.5*(sqrt(5) - 1) # An appealing ratio
# Typographic units: 1 pt = 1/72 of an inch
scale = 4 # Visual scale for screen
dpi = 300 
w = scale * round(Int, (3 + 3/8)*72) # Singule column of revtex
h = round(Int, w * ϕ) # An appealing ratio
dpi = 300

function plot_information_spectrum(s, v)
    f = Figure(size=(w, h))
    gl = GridLayout()
    ax1 = Axis(f[1,1],
               yscale = Makie.log10,
               yticks = (exp10.([-8, -5, -2, 1]),
                         [L"10^{-8}",
                          L"10^{-5}",
                          L"10^{-2}",
                          L"10^1",
                          ])
               )
    for si ∈  s      
        lines!(ax1, [0.15, 0.85], [si^2, si^2], color = "black", linewidth = 3)
    end    
    xlims!(ax1, 0..1)
    ylims!(ax1, 0.2*minimum(s)^2, 5*maximum(s)^2)
    hidexdecorations!(ax1)
    ax2 = Axis(f[1,2][1,1],
               aspect = 1,
               xticks = 1:length(s),
               yticks = (reverse(1:length(s)), [L"H", L"D", L"\delta x_1", L"\delta x_2", L"\delta x_3", L"\delta x_4", L"x''_d", L"\delta T_d", L"\delta T_q", L"T''_{d0}", L"T''_{q0}"]),
               xticklabelsvisible = false,
               xlabel = L"stiff $\leftarrow$ Eigenmodes $\rightarrow$ sloppy"
               )
    heatmap!(1:11, reverse(1:11), v'.^2)
    Colorbar(f[1,2][1,2], limits = (0, 1), ticks = [0, 0.25, 0.5, 0.75, 1.0])
    colsize!(f.layout, 1, Fixed(round(Int, w*0.1)))    
    colsize!(f.layout, 2, Fixed(round(Int, w*0.7)))
    colgap!(f.layout, 0)
    f
end    
f = with_theme(()->plot_information_spectrum(s,v), merge(theme_latexfonts(), Theme(fontsize = scale*8)))
save("SG11_FIM.png", f, px_per_unit = dpi*(3 + 3/8)/w)


==> Figures_journal/SG11_geodesic/SG11_geodesic.jl <==
import Pkg
Pkg.activate("Plots"; shared = true)
using LinearAlgebra
using LaTeXStrings
import DelimitedFiles: readdlm

using CairoMakie
CairoMakie.activate!()

# using GLMakie
# GLMakie.activate!()

data = readdlm("geo11.txt")

# Figure dimensions in inches
ϕ = 0.5*(sqrt(5) - 1) # An appealing ratio
# Typographic units: 1 pt = 1/72 of an inch
scale = 4 # Visual scale for screen
dpi = 300 
w = scale * round(Int, (3 + 3/8)*72) # Singule column of revtex
h = round(Int, w * ϕ) # An appealing ratio
dpi = 300

f = with_theme(merge(theme_latexfonts(), Theme(fontsize = scale*8))) do
    f = Figure(size=(w, h))
    ax = Axis(f[1,1], xlabel = L"\tau")
    H = lines!(ax, data[:,2], data[:,3], label = L"H", linewidth = 4)
    D = lines!(ax, data[:,2], data[:,4], label = L"D", linewidth = 4)
    dx1 = lines!(ax, data[:,2], data[:,5], label = L"\delta x_1", linewidth = 4)
    dx2 = lines!(ax, data[:,2], data[:,6], label = L"\delta x_2", linewidth = 4)
    dx3 = lines!(ax, data[:,2], data[:,7], label = L"\delta x_3", linewidth = 4)
    dx4 = lines!(ax, data[:,2], data[:,8], label = L"\delta x_4", linewidth = 4)
    x2d = lines!(ax, data[:,2], data[:,9], label = L"x''_d", linewidth = 4)
    dTd = lines!(ax, data[:,2], data[:,10], label = L"\delta T_d", linewidth = 4, linestyle = :dash)
    dTq = lines!(ax, data[:,2], data[:,11], label = L"\delta T_q", linewidth = 4, linestyle = :dash)
    Td0 = lines!(ax, data[:,2], data[:,12], label = L"T''_{d0}", linewidth = 4, linestyle = :dash)
    Td0 = lines!(ax, data[:,2], data[:,13], label = L"T''_{q0}", linewidth = 4, linestyle = :dash)
    # xlims!(ax, low = 0, high = 6)
    # f[1,2] = Legend(f, ax, framevisible = false)
    axislegend(ax, position = :lb, nbanks = 2, patchsize = (40, 20))
    f
end

save("SG11_geodesic.png", f, px_per_unit = dpi*(3 + 3/8)/w)


==> Figures_journal/SG11_trajectory/SGS11_trajectory.jl <==
import Pkg
Pkg.activate("Plots"; shared = true)
using LinearAlgebra
using LaTeXStrings
import DelimitedFiles: readdlm

using CairoMakie
CairoMakie.activate!()

# using GLMakie
# GLMakie.activate!()

data = readdlm("SG11_trajectory.txt")

# Figure dimensions in inches
ϕ = 0.5*(sqrt(5) - 1) # An appealing ratio
# Typographic units: 1 pt = 1/72 of an inch
scale = 4 # Visual scale for screen
dpi = 300 
w = scale * round(Int, (3 + 3/8)*72) # Singule column of revtex
h = round(Int, w * ϕ) # An appealing ratio
dpi = 300

f = with_theme(merge(theme_latexfonts(), Theme(fontsize = scale*8))) do
    f = Figure(size=(w, h))
    ax = Axis(f[1,1], xlabel = L"t\ (sec)")
    delta = lines!(ax, data[:,1], data[:,2], label = L"\delta", linewidth = 4)
    omega = lines!(ax, data[:,1], data[:,3], label = L"\omega", linewidth = 4)
    e1q = lines!(ax, data[:,1], data[:,4], label = L"e'_q", linewidth = 4)
    e1d = lines!(ax, data[:,1], data[:,5], label = L"e'_d", linewidth = 4)
    e2q = lines!(ax, data[:,1], data[:,6], label = L"e''_q", linewidth = 4)
    e2d = lines!(ax, data[:,1], data[:,7], label = L"e''_d", linewidth = 4)
    xlims!(ax, low = 0, high = 6)
    axislegend(ax)
    f
end

save("SG11_trajectory.png", f, px_per_unit = dpi*(3 + 3/8)/w)

